LEoPart: a particle library for FEniCS

This paper introduces LEoPart, an add-on for the open source finite element software library FEniCS to seamlessly integrate Lagrangian particle functionality with (Eulerian) mesh-based finite element (FE) approaches. LEoPart - which is so much as to say: `Lagrangian-Eulerian on Particles' - contains tools for efficient, accurate and scalable advection of Lagrangian particles on arbitrary polyhedral meshes. In addition, LEoPart comes with several projection operators for exchanging information between the scattered particles and the mesh and \textit{vice versa}. These projection operators are based on a variational framework, which allows extension to high-order accuracy. In particular, by implementing a dedicated PDE-constrained particle-mesh projection operator, LEoPart provides all the tools for diffusion-free advection, while simultaneously achieving optimal convergence and ensuring conservation of the projected particle quantities on the underlying mesh. A range of numerical examples that are prototypical to passive and active tracer methods highlight the properties and the parallel performance of the different tools in LEoPart. Finally, future developments are identified. The source code for LEoPart is actively maintained and available under an open source license at https://bitbucket.org/jakob_maljaars/leopart.

==> Figures/converter.sh <==
for f in "./"*.eps; do
    epstopdf "$f"
done


==> Snippets/PDEStaticCondensation_assemble.py <==
pde_projection.assemble()

==> Snippets/PDEStaticCondensation_constructor.cpp <==
  PDEStaticCondensation(const Mesh& mesh, particles& P, const Form& N,
                        const Form& G, const Form& L, const Form& H,
                        const Form& B, const Form& Q, const Form& R,
                        const Form& S,
                        std::vector<std::shared_ptr<const DirichletBC>> bcs,
                        const std::size_t idx_pproperty);

==> Snippets/PDEStaticCondensation_python.py <==
# FEniCS
W = FunctionSpace(mesh, "DG", k)
T = FunctionSpace(mesh, "DG", 0)
Wbar = FunctionSpace(mesh, "DGT", k)

psi_h, psi0_h = Function(W), Function(W)
lambda_h = Function(T)
psibar_h = Function(Wbar)

bc = DirichletBC(Wbar, Constant(0.), "on_boundary")
...
# LEoPart
FuncSpace_adv = {"FuncSpace_local": W, "FuncSpace_lambda": T, "FuncSpace_bar": Wbar}
forms_pde = FormsPDEMap(mesh, FuncSpace_adv).forms_theta_linear(psi0_h, a_advection, 
																dt, Constant(1.0))
pde_projection = PDEStaticCondensation(mesh, p,
									   forms_pde["N_a"], forms_pde["G_a"], forms_pde["L_a"],
									   forms_pde["H_a"],
									   forms_pde["B_a"],
									   forms_pde["Q_a"], forms_pde["R_a"], forms_pde["S_a"],
									   [bc], property_idx)


==> Snippets/PDEStaticCondensation_solve.py <==
pde_projection.solve_problem(psibar_h, psi_h, solver="none", preconditioner="default")


==> Snippets/advection_constructor.cpp <==
// Constructor advect_particles
advect_particles(particles& P, FunctionSpace& U, Function& uhi,
           const MeshFunction<std::size_t>& mesh_func);


==> Snippets/boundary_enum.cpp <==
// enum for external facet types
enum class facet_t : std::uint8_t
{
  internal,
  closed,
  open,
  periodic
};

==> Snippets/bounded_projection.py <==
(lb, ub) = (0., 1.)
lstsq_rho = l2projection(p, Wh, 1)
lstsq_rho.project(psi, lb, ub)

==> Snippets/cell2part.cpp <==
std::vector<std::vector<particle>> _cell2part;


==> Snippets/del_particle.cpp <==
// Remove ith particle from cell c
void delete_particle(int c, int i)
{
_cell2part[c].erase(_cell2part[c].begin() + i);
}


==> Snippets/increment_python.py <==
# Particle
p = particles(xp, [psi_p, dpsi_p_dt], msh)

# Incremental update with theta method
theta = 0.5
...
step = 2
p.increment(psih_new, psih_old, [1, 2], theta, step)

==> Snippets/interpolate_python.py <==
p = particles(xp, [psi_p], mesh)		
p.interpolate(psi_h, 1)

==> Snippets/l2projection_cg_python.py <==
Wh_CG = FunctionSpace(msh, "CG", k)
psi_CG = Function(Wh_CG)
...
lstsq_rho = l2projection(p, Wh_CG, 1)
lstsq_rho.project(psi_CG)

==> Snippets/l2projection_constructor.cpp <==
l2projection(particles& P, FunctionSpace& V, const std::size_t idx);

==> Snippets/l2projection_python.py <==
# FEniCS discrete function space
k = 2
Wh = FunctionSpace(msh, "DG", k)
psi = Function(Wh)
...
# LEoPart particles and l2 projection
p = particles(xp, [psi_p], msh)
lstsq_rho = l2projection(p, Wh, 1)
lstsq_rho.project(psi)

==> Snippets/mwe_insertion.py <==
from dolfin import (UnitSquareMesh, FunctionSpace, Function, Expression,
                    Point, Constant)
from leopart import (particles, RandomRectangle, AddDelete,
                     assign_particle_values)

msh = UnitSquareMesh(2, 2)
Psi = FunctionSpace(msh, "DG", 1)
psi = Function(Psi)

psi_expression = Expression("x[0]", degree=1)
psi.assign(psi_expression)

(p_min, p_max) = (4, 8)
(psi_min, psi_max) = (0., 1.)

# Initialize particles
xp = RandomRectangle(Point(0., 0.), Point(1., 1.)).generate([1, 1])
psip_smooth = assign_particle_values(xp, psi_expression)
psip_binary = assign_particle_values(xp, psi_expression)

p = particles(xp, [psip_smooth, psip_binary], msh)

# Slot 2, psip_binary initialized using binary values
AD = AddDelete(p, p_min, p_max, [psi, psi], [2], [psi_min, psi_max])
# Sweep over mesh to delete/insert particles
AD.do_sweep()

(xp_n, psip_smooth, psip_binary) = (p.return_property(msh, 0),
                                    p.return_property(msh, 1),
                                    p.return_property(msh, 2))


==> Snippets/mwe_periodic.py <==
from dolfin import (VectorFunctionSpace, Function, RectangleMesh,
                    SubDomain, MeshFunction, Point)
from leopart import (particles, advect_particles)
import numpy as np


class Boundaries(SubDomain):
    def inside(self, x, on_boundary):
        return on_boundary


(xmin, ymin, xmax, ymax) = (0., 0, 1., 1.)

mesh = RectangleMesh(Point(xmin, ymin), Point(xmax, ymax), 10, 10)
V = VectorFunctionSpace(mesh, "CG", 1)
v = Function(V)

# Mark the boundary as periodic
facet_marker = MeshFunction("size_t", mesh, mesh.topology().dim()-1)
facet_marker.set_all(0)
boundaries = Boundaries()
boundaries.mark(facet_marker, 3)

# Specify opposing boundaries, always comes in pairs
lims = np.array([[xmin, xmin, ymin, ymax], [xmax, xmax, ymin, ymax],
                 [xmin, xmax, ymin, ymin], [xmin, xmax, ymax, ymax]])

# Locate dummy particle at (0.5, 0.5) and initialize advection class
p = particles(np.array([0.5, 0.5]), [], mesh)
ap = advect_particles(p, V, v, facet_marker, lims.flatten())


==> Snippets/particle.cpp <==
// Define the particle atom as a vector of dolfin points
namespace dolfin
{
typedef std::vector<Point> particle;
}


==> Snippets/particle_init.py <==
from dolfin import UnitSquareMesh
from leopart import particles
import numpy as np

msh = UnitSquareMesh(2, 2)

# Create 4 particles in 2D
xp = np.random.rand(4, 2)
psip = np.zeros(xp.shape[0])
vp = np.zeros(xp.shape)

# Instantiate particles
p = particles(xp, [psi_p, v_p], msh)


==> Snippets/poisson.py <==
from dolfin import *
mesh = UnitSquareMesh(20, 20)
V = FunctionSpace(mesh, "Lagrange", 1)
u, v = TrialFunction(V), TestFunction(V)
a = inner(grad(u), grad(v))*dx
f = Expression("sin(x[0])", degree=2)
L = f*v*dx
u = Function(V)
bc = DirichletBC(V, 0.0, "on_boundary")
solve(a==L, u, bc)

==> Snippets/random_bary.py <==
def _random_bary():
    # Create uniform random numbers
    s = np.random.random()
    t = np.random.random()
    u = np.random.random()

    # Fold space in cube into tetrahedron
    if (s + t) > 1.0:
        s, t = 1.0 - s, 1.0 - t
    if (s + t + u) > 1.0:
        if (t + u) > 1.0:
            t, u = 1.0 - u, 1.0 - s - t
        else:
            s, u = 1.0 - t - u, s + t + u - 1.0
    v = 1.0 - s - t - u
    return (s, t, u, v)

==> Snippets/reloc_push_back.cpp <==
reloc.push_back({ci->index(), i,  std::numeric_limits<unsigned int>::max()});


==> Snippets/relocate.h <==
// Relocate particles with known relocation data. Each entry is {cidx, pidx, cidx_recv} using
// numeric_limits::max for cidx_recv to send to another process or crossing an open boundary
void relocate(std::vector<std::array<std::size_t, 3>>& reloc);


==> Snippets/relocate_implementation.cpp <==
const std::size_t& cidx = r[0];
const std::size_t& pidx = r[1];
const std::size_t& cidx_recv = r[2];

if (cidx_recv == std::numeric_limits<unsigned int>::max())
{
  if (mpi_size > 1)
    particle_communicator_collect(cidx, pidx);
}
else
{
  particle p = _cell2part[cidx][pidx];
  _cell2part[cidx_recv].push_back(p);
}

